Non-isothermal vertical distribution functions for the Milky Way

The vertical structure of our Galaxy has commonly been assumed to follow a pseudo-isothermal distribution. However, there is no \textit{a priori} reason to expect this form to arise from scattering by giant molecular clouds (GMCs), since GMCs are confined to a narrow layer around the Galactic midplane and therefore do not randomise stars uniformly in vertical phase space. We first present a simple statistical argument to derive a new vertical distribution function (DF), in the limiting case of a razor-thin distribution of GMCs, which admits an extra factor of ${J_z}^{-\alpha}$, where $\alpha>0$ and varies for different potentials. In light of this, we revisit the diffusion coefficients for vertical heating from the mechanics of two-body scattering, in a more realistic, extended distribution of GMCs. The resulting drift and diffusion coefficients are strongly non-linear in $v_z$, particularly at low relative velocities, where the effective range of weak, local encounters can vanish. We determine stationary solutions, and also numerically solve the orbit-averaged Fokker--Planck equation with time-dependent coefficients. We find, in both cases, a vertical action distribution that deviates from that of the pseudo-isothermal case, and propose a new, family of vertical DFs that generalise the pseudo-isothermal form. We find the two primary agents of non-isothermality are: (i) a GMC distribution confined near the midplane, and (ii) the fact that the Coulomb logarithm, $\Lambda$ is strongly velocity-dependent at small velocities, and cannot be treated as a constant, contrary to the commonly adopted assumption.

==> anc/supp.tex <==
% supplementary_material.tex

\pdfminorversion=5
\documentclass[fleqn,usenatbib]{mnras}

% Standard packages
\usepackage{newtxtext,newtxmath}
\usepackage[T1]{fontenc}
\usepackage{graphicx}
\usepackage{amsmath,amssymb}
\usepackage{booktabs}
\usepackage{hyperref}

\newtheorem{theorem}{Theorem}[section]

% Number supplementary sections/equations/figures/tables as S1, S2, ...
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thesubsection}{S\arabic{section}.\arabic{subsection}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}

\title[Supplementary material]{Supplementary Material for: 
Non-isothermal vertical distribution functions for the Milky Way}

\author[M. Djurić et al.]{
Maria Djurić$^{1}$\thanks{E-mail: maria.djuric.22@ucl.ac.uk} and 
Ralph Sch\"{o}nrich$^{1}$
\\
% List of institutions
$^{1}$Mullard Space Science Laboratory, University College London, Holmbury St. Mary, Dorking, Surrey RH5 6NT, UK\\
}

\date{Accepted XXX. Received YYY; in original form ZZZ}

\pubyear{2026}

\begin{document}

\maketitle

\title{Supplementary material (online)}
\section{Bessel processes} \label{app:bessel-processes}
\par
Here, we provide a brief summary of definitions and theorems used in the solutions to the SDE in equation~(13) of the main text. For completeness, we recall the relevant results from Chapter~XI of \citet{brownian-motion-book}. 
\par
The solution to an SDE of the form, 
\begin{align} \label{eq:sde-bessel}
    dX_t = \delta \, dt + 2 \sqrt{X_t} \, dW_t, \quad X_0 = x
\end{align}
is \textit{called} the square of the $\delta-$dimensional Bessel process starting at $x$, and is denoted $BESQ^{\delta}(x)$ \citep[\textit{see}][Ch. XI, \S1]{brownian-motion-book}.
Here $W_t$ denotes a standard one-dimensional Brownian motion (Wiener process), so that $dW_t$ is the corresponding It\^o stochastic increment with mean $\mathbb{E}[dW_t]=0$ and variance $\mathbb{E}[(dW_t)^2]=dt$. Moreover, $\delta$ controls the size of the drift away from $0$; when $\delta$ is an integer, $X_t$ can be realised as the sum of squares of $\delta$ independent standard Brownian motions, and is thus denoted the \textit{dimension} of $BESQ^{\delta}(x)$. Note however, that $\delta$ need not be an integer. 

The \emph{transition kernel} $Q_t^\delta(x,\cdot)$ of $X_t$ is the conditional distribution $\mathbb{P}$ of $X_t$ given the initial value $X_0=x$, 
\begin{align}
  Q_t^\delta(x,A) \equiv \mathbb{P}(X_t\in A \mid X_0=x),
\end{align}
for any interval (or set) $A\subset[0,\infty)$. Equivalently, we define the associated \emph{conditional cumulative distribution function} (CDF) as,
\begin{align}
  F_t(y\mid x) \equiv \mathbb{P}(X_t\le y \mid X_0=x),
\end{align}
so that $Q_t^\delta(x,A)$ can be recovered from $F_t(\cdot\mid x)$ via differences (e.g. $Q_t^\delta(x,[a,b])=F_t(b\mid x)-F_t(a\mid x)$).

When the transition kernel admits a density with respect to $y$, we write
\begin{align}
  Q_t^\delta(x,dy) = q_t^\delta(x,y)\,dy,
\end{align}
where $q_t^\delta(x,y)$ is the \emph{transition density}, i.e. the conditional probability density of $X_t$ given $X_0=x$. In terms of the conditional CDF,
\begin{align}
  q_t^\delta(x,y) = \frac{\partial}{\partial y}F_t(y\mid x)
  = \frac{\partial}{\partial y}\,\mathbb{P}(X_t\le y \mid X_0=x),
\end{align}
and equivalently,
\begin{align}
  \mathbb{P}(X_t\in [y,y+dy]\mid X_0=x) = q_t^\delta(x,y)\,dy.
\end{align}
Thus $q_t^\delta(x,y)$ describes the distribution of a \emph{single} trajectory at time $t$ conditioned on its initial value $X_0 = x$. 
\par
In the GMC scattering regime of Section \S 3 of the main text, the probability densities $p_J$ and $p_E$ are PDFs for an \textit{ensemble} of stars at a time $t$. If the initial spread is distributed as $p_{X,0}(x)$, then we average the transition density over the initial ensemble distribution,
\begin{align} \label{eq:trans-int}
    p_X(y,t) = \int_0^\infty q_t^\delta(x,y)\, p_{X,0}(x) \, dx.
\end{align}
In the special case of particles being born cold, $p_{X,0}(x) = \delta_D(x)$, where $\delta_D$ is the Dirac delta distribution, then equation (\ref{eq:trans-int}) reduces to,
\begin{align} \label{eq:qt-exact}
    p_X(y,t) = q_t^\delta(0,y).
\end{align}
For sake of simplicity, we assume all particles are born cold. We now determine the transition density, $q_t^\delta$, for an evolution under the SDE in equation (\ref{eq:sde-bessel}), to then directly infer $p_E$ and $p_J$. 
\par
Firstly, such $BESQ^{\delta}(x)$ processes, with $\delta \geq 0$ satisfy an additive property \citep{ShigaWatanabe1973}, 
\begin{theorem} \label{thm:convolutions}
For every $\delta,\delta' \geq 0$, and $x,x' \geq 0$,
\begin{align}
    Q_x^\delta \ast Q_{x'}^{\delta'} = Q_{x+x'}^{\delta + \delta'},
\end{align}
where $\ast$ denotes the convolution of $Q_x^\delta$ and $Q_{x'}^{\delta'}$.
\end{theorem}
The proof is given in \citet{ShigaWatanabe1973} and \citealt[][Ch. XI, Theorem 1.2]{brownian-motion-book}. Theorem \ref{thm:convolutions} implies that if $Z$ is a $\mathrm{BESQ}^\delta(x)$ process and $Z'$ is an independent $\mathrm{BESQ}^{\delta'}(x')$ process, then their sum $X\equiv Z+Z'$ is itself a squared Bessel process. This theorem is useful because the Laplace transform of $\mathrm{BESQ}^\delta$ can be obtained in a convenient special case (e.g. $\delta=1$) and then extended to arbitrary $\delta$. In particular, Corollary 1.3 of \citealt[Ch.~XI]{brownian-motion-book} shows that the relevant Laplace functional factorises in $(x,\delta)$, so once it is known for one value of $\delta$ the general-$\delta$ form follows immediately. Inverting this Laplace transform then yields the transition density. Fortunately, this has a closed form. 
\par
For $\delta > 0$, $BESQ^{\delta}$ has a density in $y$ \citep[Corollary 1.4]{brownian-motion-book}, given by,
\begin{align}
    q_t^\delta(x,y)=\frac{1}{2t}\left(\frac{y}{x}\right)^{\nu/2}
  \exp\!\left(-\frac{x+y}{2t}\right)
  I_\nu\!\left(\frac{\sqrt{xy}}{t}\right),
\end{align}
where $\nu = \delta/2 -1$ and $I$ is the Bessel function of index $\nu$. This simplifies for $x=0$, corresponding to particles being born cold, and the density is given by,
\begin{align} \label{eq:gamma-besq}
    q_t^\delta(0,y)=\frac{1}{\Gamma(\delta/2)\,(2t)^{\delta/2}}
  \,y^{\delta/2-1}\exp\!\left(-\frac{y}{2t}\right),
\end{align}
for $y > 0$.
\par
Now, suppose the GMC scattering evolution can be expressed in terms of a nonnegative variable $X_t$ satisfying \eqref{eq:sde-bessel}, and that the physical quantity of interest, $Y_t\in\{J_t,E_t\}$, is related by a linear scaling $Y_t=\alpha_Y X_t$ for some constant $\alpha_Y>0$. Under a cold initial condition $X_0=0$, it follows from equations \eqref{eq:qt-exact} and \eqref{eq:gamma-besq}, with a change of variables,
\begin{align}\label{eq:gamma-general-Y}
  p_Y(y,t)=\frac{1}{\Gamma(\delta/2)\,(2\alpha_Y t)^{\delta/2}}
  \,y^{\delta/2-1}\exp\!\left(-\frac{y}{2\alpha_Y t}\right)
\end{align}
for $y>0$, and $Y=E$ or $Y=J$.  
\par
It is possible for $Y_t$ to be related to $X_t$ by a general monotone mapping $Y=g(X)$, which we omit here; for the potentials considered in this work, a linear scaling is sufficient.


\section{Orbit-averaged diffusion coefficients} \label{app: orbit-averaged-coefficients}
\par
Here we derive the orbit-averaged diffusion coefficients in action, starting from the velocity diffusion coefficients. Rather than averaging over all angles uniformly, we will fold in the spatial scattering dependence by applying weights. 
\par
Given a potential, $\Phi(z)$, we have $E_z = \frac12 v_z^2 + \Phi(z)$ and $dJ_z = dE_z / \Omega_z(J_z)$. Now, consider a single velocity kick, $\Delta v_z$. The change in energy is given by,
\begin{align}
    \Delta E_z = \Delta\left(\frac12 v_z^2\right)  =  v_z \, \Delta v_z + \frac12 (\Delta v_z)^2,
\end{align}
and thus the change in action is,
\begin{align} \label{eq:dJz-single-kick}
    \Delta J_z = \frac{v_z \, \Delta v_z}{\Omega_z(J_z)} + \frac{(\Delta v_z)^2}{2\Omega_z(J_z)}.
\end{align}
We justify the use of the harmonic approximation, $J_z \approx E_z/\Omega_z$, as for realistic systems, GMCs are concentrated in the midplane, where the harmonic approximation is valid. Hereafter, $\Omega_z$ denotes $\Omega_z(J_z)$, evaluated at action $J_z$. By definition of the first order diffusion coefficient,
\begin{align}
    D^{(1)}_J(J_z)  \equiv \lim_{\Delta t \rightarrow 0} \frac{\langle \Delta J_z\rangle}{\Delta t},
\end{align}
which, for fixed, $\theta_z$, yields,
\begin{align}
     D^{(1)}_J(J_z | \theta_z) =  \frac{v_z(J_z,\theta_z)}{\Omega_z} D^{(1)}_v(v_z(J_z,\theta_z)) + \frac{1}{2\Omega_z }D^{(2)}_{vv}(v_z(J_z,\theta_z))
\end{align}
where we have used equation (\ref{eq:dJz-single-kick}) and the definition of moments in velocity. 
\par
For the second moment, we square equation (\ref{eq:dJz-single-kick}) and neglect moments in $v_z$ of $\mathcal{O}(\Delta v_z)^3$ or higher. The second order diffusion term is defined as,
\begin{align}
     D^{(2)}_{JJ}(J_z)  \equiv \lim_{\Delta t \rightarrow 0} \frac{\langle(\Delta J_z)^2\rangle}{\Delta t}.
\end{align}
with a similar expression in velocity. Thus, for a fixed $\theta_z$ we have,
\begin{align}
    D^{(2)}_{JJ}(J_z | \theta_z) = \frac{v_z^2(J_z,\theta_z)}{\Omega_z^2} D^{(2)}_{vv}(v_z(J_z,\theta_z)).
\end{align}
To obtain orbit averages, we integrate the diffusion coefficients over $\theta_z$, except we must apply weights because the scattering is no longer randomised in all angles. Velocity moments are evaluated using the midplane cloud density, $n_0 = n_c(0)$, and thus the spatial dependence of the GMC layer is accounted for with a weight function. Namely, orbit-averaged diffusion coefficients in action are given by,
\begin{align}
    \overline{D^{(1)}_J}(J_z) &= \frac{1}{2\pi} \int_0^{2\pi} D^{(1)}_J(J_z | \theta_z) \, W(J_z,\theta_z) \, d\theta_z \\
    \overline{D^{(2)}_{JJ}}(J_z) &= \frac{1}{2\pi} \int_0^{2\pi} D^{(2)}_{JJ}(J_z | \theta_z) \, W(J_z,\theta_z) \, d\theta_z 
\end{align}
where 
\begin{align} \label{eq:weight-appendix}
    W(J_z,\theta_z) = \frac{n_c(z(J_z,\theta_z))}{n_c(0)}= \exp \left[-\frac{J_z}{\Omega_z h_c^2}\, \cos^2\theta_z\right],
\end{align}
using $z(J_z,\theta_z) = \sqrt{2J_z/\Omega_z} \cos \theta_z$ in the harmonic limit, which is justified as before. Here, $W$ folds in the shape of the GMC distribution along an orbit. The normalisation $n_0(h_c)=\Sigma_{\rm GMC}/(M_c\sqrt{2\pi}h_c)$ varies with scaleheight to keep the GMC surface density fixed. Since this normalisation is already included in the prefactors of the velocity moments,
only the dimensionless shape factor $W=n_c(z)/n_c(0)$ is included in the orbit average.
\par
In a three-dimensional picture, the diffusion tensor, $\overline{D^{(2)}_{ij}}$ contains cross-terms, such as $\overline{D^{(2)}_{J_R J_z}}$. Under the assumption that our radial and vertical motions decouple, and within the present one-dimensional vertical model, GMC encounters are treated as contributing only to vertical diffusion, we assume in-plane actions are conserved, and thus these cross-terms vanish. 
\par
Now, we describe how these are numerically computed in a robust way. Fortunately, $\theta_z$ only enters these integrals via $v_z$ and the weight, $W$, which contain factors, $\sin \theta_z$ and $\cos^2\theta_z$, respectively. By symmetry, the full angle-average can be reduced to an integral over $\theta_z \in [0,\pi/2]$, which acquires a prefactor of $4$ by symmetry. We evaluate on a grid of actions $J_z$ with a a row-wise composite quadrature depending on $\beta(J_z)\equiv J_z/(\Omega_z h_c^2)$, which measures how sharply the weight $W$ is peaked near the midplane. For small and moderate $\beta$, we use Gauss-Legendre quadrature \citep{Press2007} and a sufficient number of quadrature points to ensure accuracy without being extremely costly. For large $\beta$, which occurs as $h_c \rightarrow 0$, the weight is strongly peaked near $\theta_z = \pi/2$, so the Gauss-Legendre grid would require many points to resolve a very narrow peak. Hence, in this regime, we use a generalised Gauss-Laguerre quadrature and apply a change of variables, to write the integral in terms of $x \equiv \beta(J_z)(\pi/2 - \theta_z)^2$ \footnote{We adopt the parameter $\alpha=-1/2$ in the generalised Gauss-Laguerre regime, which is tailored to integrals of the form $\int_0^\infty x^{-1/2} e^{-x} f(x)\,dx$, \citep[see][\S 4.6]{Press2007}.}. Again, the number of Laguerre nodes $N$ is adapted so that the sharply peaked weights are well-resolved. Both regimes are significantly more efficient than a brute-force integral over $\theta_z$. 




\bibliographystyle{mnras}
\bibliography{example}

\end{document}


